Hyperspectral Image Reconstruction via Combinatorial Embedding of Cross-Channel Spatio-Spectral Clues

Existing learning-based hyperspectral reconstruction methods show limitations in fully exploiting the information among the hyperspectral bands. As such, we propose to investigate the chromatic inter-dependencies in their respective hyperspectral embedding space. These embedded features can be fully exploited by querying the inter-channel correlations in a combinatorial manner, with the unique and complementary information efficiently fused into the final prediction. We found such independent modeling and combinatorial excavation mechanisms are extremely beneficial to uncover marginal spectral features, especially in the long wavelength bands. In addition, we have proposed a spatio-spectral attention block and a spectrum-fusion attention module, which greatly facilitates the excavation and fusion of information at both semantically long-range levels and fine-grained pixel levels across all dimensions. Extensive quantitative and qualitative experiments show that our method (dubbed CESST) achieves SOTA performance. Code for this project is at: https://github.com/AlexYangxx/CESST.

==> Figures/plot_paper.py <==
import matplotlib.pyplot as plt
import numpy as np
import matplotlib


# \textit{HSCNN+\cite{shi2018hscnn+}}~           & 4.65  & 26.36 \\
# \textit{HRNet\cite{zhao2020hierarchical}}~     & 31.70 & 26.89 \\
# \textit{EDSR\cite{lim2017enhanced}}~           & 2.42  & 28.29 \\
# \textit{AWAN\cite{li2020adaptive}}~            & 4.04  & 31.22 \\
# \textit{HDNet\cite{hu2022hdnet}}~              & 2.66  & 32.13 \\
# \textit{HINet\cite{chen2021hinet}}~            & 5.21  & 32.51 \\
# \textit{MIRNet\cite{zamir2020learning}}~       & 3.75  & 33.29 \\
# \textit{Restormer\cite{zamir2022restormer}}~   & 15.11 & 33.40 \\
# \textit{MPRNet\cite{zamir2021multi}}~          & 3.62  & 33.50 \\
# \textit{MST-L\cite{cai2022mask}}~              & 2.45  & 33.90 \\
# \textit{MST++\cite{cai2022mst++}}~             & 1.62  & 34.32 \\
# \textit{\textbf{ESST (ours)}}~                 & 1.55  & 34.87 \\

plt.rcParams.update({'font.size': 20})
plt.rcParams["font.family"] = "Times New Roman"
plt.figure(figsize=(9,7), dpi=120)
plt.plot(4.65 , 26.36, 'o', label="HSCNN+")
plt.plot(31.70, 26.89, 'o', label="HRNet+")
plt.plot(2.42 , 28.29, 'o', label="EDSR")
plt.plot(4.04 , 31.22, 'o', label="AWAN")
plt.plot(2.66 , 32.13, 'o', label="HDNet")
plt.plot(5.21 , 32.51, 'o', label="HINet")
plt.plot(3.75 , 33.29, 'o', label="MIRNet")
plt.plot(15.11, 33.40, 'o', label="Restormer")
plt.plot(3.62 , 33.50, 'o', label="MPRNet")
plt.plot(2.45 , 33.90, 'o', label="MST-L")
plt.plot(1.62 , 34.32, 'bo', label="MST++")
plt.plot(1.55 , 34.87 , 'r*', markersize =14, label="ESST (ours)")
plt.grid(which='major', color='#DDDDDD', linewidth=0.8)
plt.grid(which='minor', color='#EEEEEE', linestyle=':', linewidth=0.5)
plt.minorticks_on()
plt.xscale('log') 
plt.xticks([1,2,3,4,5,6,8,10,15,20,30]) 
plt.yticks(np.arange(26,37, step=2)) 
plt.xlabel("Number of parameters (Millions)")
plt.ylabel("PSNR (dB)")
ax = plt.gca()
ax.get_xaxis().set_major_formatter(matplotlib.ticker.ScalarFormatter())
# plt.legend(prop={'size': 17})
plt.savefig("PSNR_all.pdf")
plt.show()

